Fast Quantum Interconnects via Neutral Atom Ensembles

Distributing entanglement between distant qubits is a crucial element of scalable quantum computing. Here, we describe a scalable quantum interconnect that generates remote entanglement at rates approaching those compatible with two-qubit gates of current neutral-atom quantum processors. The proposed approach exploits the strong dipole-dipole interactions between atomic Rydberg states to generate entanglement between stationary qubits and propagating photons, without the need for an optical cavity. We provide a thorough description of the optimal conditions for the developed entanglement-generation protocol for realistic experimental parameters and demonstrate that entanglement-generation rates $\gtrsim 3\times 10^5$ s$^{-1}$ can be achieved using Rydberg states of ytterbium atoms. Given the inherent scalability and design flexibility of the proposed interconnect, our results suggest a promising approach towards distributed networks based on neutral-atom quantum architectures.

==> anc/SI_new.tex <==
\documentclass[
%reprint,
superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
onecolumn,
%twocolumn,
%preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
amsmath,amssymb,
aps,
prl,secnumarabic
%prl,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}
\usepackage{enumitem}
\usepackage{graphicx} % Include figure files
\usepackage{dcolumn} % Align table columns on decimal point
\usepackage{bm} % bold math
\usepackage{braket}
\usepackage{color}
\usepackage{amsthm}
\setcounter{secnumdepth}{3}

\usepackage{comment}

\usepackage{tikz}
%\usepackage{ulem}


\newcommand{\tikzmark}[1]{\tikz[overlay, remember picture] \coordinate (#1);}
\usepackage{hyperref} % add hypertext capabilities
%\usepackage[normalem]{ulem} %to strike the words
\usepackage{qcircuit}       % professional-quality tables

% Define custom colors for use in document.
\definecolor{lightblue}{RGB}{73,151,208}
\definecolor{crimson}{RGB}{140,41,53}

% Define custom use of hyperref package.
\hypersetup{
    colorlinks,
    linkcolor={crimson},
    citecolor={lightblue},
    urlcolor={lightblue}
}


\newtheorem{definition}{Definition}
\newtheorem{lemma}{Lemma}
\newtheorem{theorem}{Theorem}
%\newtheorem{theorem}{Theorem}[theorem]
\newtheorem{corollary}{Corollary}[theorem]
\newtheorem{remark}{Remark}
\newtheorem{conjecture}{Conjecture}

\newcommand{\wenchao}[1]{\textcolor{crimson}{(WX: #1)}}
\newcommand{\wenchaonote}[2]{\textcolor{crimson}{#1 {\sout {#2}}}}

\newcommand{\thomas}[1]{\textcolor{blue}{(TP: #1)}}
\newcommand{\thomasnote}[2]{\textcolor{blue}{#1 {\sout {#2}}}}

\newcommand{\bad}[1]{\textcolor{red}{\sout{#1}}}
\newcommand{\add}[1]{\textcolor{blue}{#1}}
\def\>{\rangle}
\def\<{\langle}
\newcommand{\state}[1]{\left \vert \left. #1 \right\rangle   \right.}
\newcommand{\bstate}[1]{\left\langle  \left.  #1  \right \vert \right. }
\newcommand{\shonote}[1]{\textcolor{red} {(SS: #1)}}
\newcommand{\sho}[2]{\textcolor{red}{#1 {\sout {#2}}}}
\newcommand{\sina}[1]{\textcolor{crimson}{(SZ: #1)}}
\newcommand{\sinanote}[2]{\textcolor{crimson}{#1 {\sout {#2}}}}

\usepackage{mathtools}
\DeclarePairedDelimiter{\abs}{\lvert}{\rvert}
\DeclarePairedDelimiter{\ceil}{\lceil}{\rceil}
\DeclarePairedDelimiter{\floor}{\lfloor}{\rfloor}


\begin{document}

\preprint{APS/123-QED}

\title{Supplementary data for: Optical Quantum Interconnects via Neutral Atom Ensembles} 

\author{Sina Zeytino\u glu }

\affiliation{
Institute of Theoretical Physics, TU Wien, Wiedner Hauptstraße 8-10/136, A-1040 Vienna, Austria }

\author{Wenchao Xu}

\affiliation{
Department of Physics/Institute of Quantum Electronics and Quantum Center, ETH Z\¨urich, Z\¨urich 8093, Switzerland }
\affiliation{
Laboratory for Nano and Quantum Technologies,
Paul Scherrer Institut, CH-5232 Villigen PSI, Switzerland}

\author{Thomas Pohl }

\affiliation{
Institute of Theoretical Physics, TU Wien, Wiedner Hauptstraße 8-10/136, A-1040 Vienna, Austria }


\date{\today}%


\maketitle

\section{Polariton-qubit interaction}
In this section we discuss the coupling and propagation of the forward and backward propagating photon mode through the ensemble and its interaction with the qubit atom. The underlying level diagram is shown in Fig. $\ref{fig:S1}$.

\begin{figure}
    \centering
    \includegraphics[width=\textwidth]{Figures/FigureS1_v2.pdf}
    \caption{Level diagrams for the ensemble atoms (left) and the qubit atom (right), indicating the relevant states and corresponding parameters as described in the text. }
    \label{fig:S1}
\end{figure}



\subsection{Forward propagating photon mode}
The forward propagating photon is coupled to the ensemble atoms via two-photon excitation involving three levels. The ground state is coupled to an intermediate state $\ket{p_+}$ via the quantum light field, which is then coupled to a high lying Rydberg state $\ket{r_+}$ via a classical control field with Rabi frequency $\Omega_+$. We thus have the atomic Hamiltonian 
\begin{align}
\hat{H}_{{\rm a},+}=\hbar\bar{\omega}_{p_+}\sum_{i=1}^N\hat{\sigma}_{p_+p_+}^{(i)}+\hbar\bar{\omega}_{r_+}\sum_{i=1}^N\hat{\sigma}_{r_+r_+}^{(i)}
\end{align}
for the $N$ atoms in the ensemble. The transition operators are defined as $\hat{\sigma}_{\alpha\beta}^{(i)}=\lvert\alpha_i\rangle\langle\beta_i\rvert$ for each atom and $\bar{\omega}_{p_+}$ and $\bar{\omega}_{r_+}$ denote the respective excitation energies. Considering a paraxial probe-photon field, one can write the positive frequency component of its electric field operator as
\begin{align}
\hat{{\bf E}}_+({\bf r})={\bf e}_+\sqrt{\frac{\hbar\omega_+}{2\varepsilon_0}}\hat{\mathcal{E}}_+({\bf r})e^{-i(\omega_+t-{\bf k}_+{\bf r})}.
\end{align}
Here, ${\bf e}_+$ is the polarization vector, $\omega_+$ is the frequency, ${\bf k}_+$ is the wave vector, and $\hat{\mathcal{E}}_+({\bf r})$ is the bosonic annihilation operator of probe photons  which obeys $[\hat{\mathcal{E}}_+({\bf r}),\hat{\mathcal{E}}^\dagger_+({\bf r}^\prime)]=\delta({\bf r}-{\bf r}^\prime)$. The operator $\hat{\mathcal{E}}_+({\bf r})$ describes the slowly varying  amplitude of the photon field and follows the paraxial wave equation
\begin{align}
\partial_t\hat{\mathcal{E}}_+({\bf r})=-c\partial_z\hat{\mathcal{E}}_+({\bf r})-\frac{c}{2ik_+}\nabla_\perp^2 \hat{\mathcal{E}}_+({\bf r}),
\end{align}
whereby we will neglect diffraction in the following, and have chosen the $z$ axis as the propagation direction, defined by the wave vector ${\bf k}_+$, e.g., ${\bf k}_+{\bf r}=k_+z$ with $k_+>0$. The atom-field coupling is then described by the Hamiltonian 
\begin{align}
\hat{H}_{\rm af}=\hbar g_+\sum_{i=1}^N\hat{\sigma}_{p_+g}^{(i)}\hat{\mathcal{E}}_+({\bf r}_i)e^{-i(\omega_+t-{\bf k}_+{\bf r}_i)} +\hbar \Omega_+\sum_{i=1}^N\hat{\sigma}_{p_+r_+}^{(i)}e^{i(\omega_{r_+}t-{\bf k}_{r_+}{\bf r}_i)} +{\rm h.c.}\:,
\end{align}
where $\omega_{r_+}$ and ${\bf k}_{r_+}$ are the frequency and wave vector of the control field. Next we apply the unitary transformation 
\begin{align}
\hat{U}_+={\rm exp}\left[i\sum_{i=1}^N (\omega_+t-{\bf k}_+{\bf r}_i)\hat{\sigma}_{p_+p_+}^{(i)}+i\sum_{i=1}^N ((\omega_++\omega_{r_+})t-({\bf k}_++{\bf k}_{r_+}){\bf r}_i)\hat{\sigma}_{r_+r_+}^{(i)}\right]
\label{eq:U+}
\end{align}
to write the Hamiltonian in the rotating frame
\begin{align}
\hat{U}_+\left(\hat{H}_{\rm a}+\hat{H}_{\rm af}\right)\hat{U}_+^\dagger+i\hbar \dot{\hat{U}}_+\hat{U}_+^\dagger=-\hbar\Delta_{p_+}\sum_{i=1}^N\hat{\sigma}_{p_+p_+}^{(i)}-\hbar\Delta_{r_+}\sum_{i=1}^N\hat{\sigma}_{r_+r_+}^{(i)}+\hbar \sum_{i=1}^N\left(g_+\hat{\sigma}_{p_+g}^{(i)}\hat{\mathcal{E}}_+({\bf r}_i)+ \Omega_+\hat{\sigma}_{p_+r_+}^{(i)}+{\rm h.c.}\right),
\end{align}
with the detunings $\Delta_{p_+}=\omega_+-\bar{\omega}_{p_+}$ and $\Delta_{r_+}=\omega_++\omega_{r_+} -\bar{\omega}_{r_+}$. In the low-intensity limit ($\hat{\sigma}_{gg}\sim \hat{\mathbb{I}}$) this yields the following Heisenberg equations of motion 
\begin{align}
\label{eq:E+}\partial_t\hat{\mathcal{E}}_+({\bf r})&=-c\partial_z\hat{\mathcal{E}}_+({\bf r})-ig_+\sum_i \delta({\bf r}-{\bf r}_i)\hat{\sigma}_{gp_+}^{(i)},\\
\label{eq:P+}\partial_t\hat{\sigma}_{gp_+}^{(i)}&=i\Delta_{p_+}\hat{\sigma}_{gp_+}^{(i)}-ig_+\hat{\mathcal{E}}_+({\bf r}_i)-i\Omega_+\hat{\sigma}_{gr_+}^{(i)}-\gamma_+\hat{\sigma}_{gp_+}^{(i)},\\
\label{eq:S+}\partial_t\hat{\sigma}_{gr_+}^{(i)}&=i\Delta_{r_+}\hat{\sigma}_{gr_+}^{(i)}-i\Omega_+\hat{\sigma}_{gp_+}^{(i)}-\gamma_{r_+}\hat{\sigma}_{gr_+}^{(i)},
\end{align}
where we include spontaneous decay of the intermediate and Rydberg state through the last term in Eqs.~(\ref{eq:P+}) and (\ref{eq:S+}), respectively, and can discard quantum noise since we are only considering expectation values of normal ordered operator products. Fourier transforming ($\tilde{\sigma}_{gp_+}^{(i)}(\omega)=(2\pi)^{-1/2}\int\hat{\sigma}_{gp_+}^{(i)}(t)e^{-i\omega t}{\rm d}t$) and solving the last two equations, yields 
\begin{align}
\tilde{\sigma}_{gp_+}^{(i)}&=\frac{-g_+}{\omega-\Delta_{p_+}-i\gamma_+-\frac{\Omega_+^2}{\omega-\Delta_{r_+}-i\gamma_{r_+}}}\tilde{\mathcal{E}}_+({\bf r}_i,\omega),
\end{align}
and, thus,
\begin{align}
-c\partial_z\tilde{\mathcal{E}}_+({\bf r},\omega)&=\left[i\omega+i\chi_+({\bf r},\omega)\right]\tilde{\mathcal{E}}_+({\bf r},\omega),
\end{align}
with the susceptibility 
\begin{align}
\chi_+({\bf r},\omega)=\frac{-g_+^2\rho({\bf r})}{\omega-\frac{\Omega_+^2}{\omega-\Delta_{r_+}-i\gamma_{r_+}}-\Delta_{p_+}-i\gamma_+}
\end{align}
and the atomic density $\rho({\bf r})=\sum_i \delta({\bf r}-{\bf r}_i) $. For narrow-bandwidth photon pulses one can expand around $\omega=0$. On two-photon resonance ($\Delta_{p_+}=\Delta_{r_+}=0$) and for weak Rydberg-state decay, this gives
\begin{align}
\chi_+({\bf r},\omega)=-i\frac{g_+^2\rho(\bf  r)}{\Omega_+^2}\gamma_{r_+}+\frac{g_+^2\rho(\bf r)}{\Omega_+^2}\omega,
\end{align}
i.e., a small photon loss rate, $\sim\gamma_{r_+}$, and the slow-light group velocity
\begin{align}
v_{\rm gr}=\frac{c}{1+\left.\frac{\partial \chi_+}{\partial\omega}\right|_0}=\frac{\Omega_+^2}{\Omega_+^2+g_+^2\rho}c\ll c.
\end{align}


\subsection{Backward propagating photon mode}
In order to enable dipole-dipole interactions between the slow-light polariton and the qubit Rydberg-state, the spin-wave components of the two counter-propagating polaritons need to have opposite parity. The backward propagating photon mode is therefore coupled via a three-photon transition, involving an additional intermediate state $\ket{m_-}$. In this scheme, the ground state is coupled to an intermediate state $\ket{p_-}$ via the quantum light field, $\hat{\mathcal{E}}_-$, which is then coupled to the intermediate state $\ket{m_-}$ via a classical control field with Rabi frequency $\Omega_{m_-}$, while the state $\ket{m_-}$ is coupled to $\ket{r_-}$ via a second control field with Rabi frequency $\Omega_{r_-}$. In the considered experimental realization, this second control field will be in the microwave domain. 
The atomic Hamiltonian is therefore given by
\begin{align}
\hat{H}_{{\rm a},-}=\hbar\bar{\omega}_{p_-}\sum_{i=1}^N\hat{\sigma}_{p_-p_-}^{(i)}+\hbar\bar{\omega}_{m_-}\sum_{i=1}^N\hat{\sigma}_{m_-m_-}^{(i)}+\hbar\bar{\omega}_{r_-}\sum_{i=1}^N\hat{\sigma}_{r_-r_-}^{(i)}.
\end{align}
The paraxial photon-field operator, $\hat{{\bf E}}_-^{(+)}$, is defined the same way as in  to the previous section, except that now the propagation proceeds along $z$ axis in the opposite direction, i.e., ${\bf k}_-{\bf r}=-k_-z$  with $k_->0$. Hence, the free field propagation in the absence of diffraction follows $\partial_t\hat{\mathcal{E}}_-=c\partial_z\hat{\mathcal{E}}_-$. The Hamiltonian that describes the atom-field coupling is given by
\begin{align}
\hat{H}_{{\rm af},-}=\hbar g_-\sum_{i=1}^N\hat{\sigma}_{p_-g}^{(i)}\hat{\mathcal{E}}_-({\bf r}_i)e^{-i(\omega_-t-{\bf k}_-{\bf r}_i)} +\hbar \Omega_{m_-}\sum_{i=1}^N\hat{\sigma}_{p_-m_-}^{(i)}e^{-i(\omega_{m_-}t-{\bf k}_{m_-+}{\bf r}_i)}+\hbar \Omega_{r_-}\sum_{i=1}^N\hat{\sigma}_{m_-r_-}^{(i)}e^{-i(\omega_{r_-}t-{\bf k}_{r_-}{\bf r}_i)} +{\rm h.c.}\:,
\end{align}
where $\omega_{m_-}$, $\omega_{r_-}$, ${\bf k}_{m_-}$, and ${\bf k}_{r_-}$ are the frequency and wave vector of the two control fields. With the unitary transformation 
\begin{align}
\hat{U}_-=&{\rm exp}\left[i\sum_{i=1}^N (\omega_-t-{\bf k}_-{\bf r})\hat{\sigma}_{p_-p_-}^{(i)}+i\sum_{i=1}^N ((\omega_-+\omega_{m_-})t-({\bf k}_-+{\bf k}_{m_-}){\bf r})\hat{\sigma}_{m_-m_-}^{(i)}\right.\nonumber\\
&+\left.i\sum_{i=1}^N ((\omega_-+\omega_{m_-}+\omega_{r_-})t-({\bf k}_-+{\bf k}_{m_-}+{\bf k}_{r_-}){\bf r})\hat{\sigma}_{r_-r_-}^{(i)}\right]
\label{eq:U-}
\end{align}
one obtains the Hamiltonian in the rotating frame
\begin{align}
\hat{U}_-\left(\hat{H}_{{\rm a},-}+\hat{H}_{{\rm af},-}\right)\hat{U}_-^\dagger+i\hbar \dot{\hat{U}}_-\hat{U}_-^\dagger=&-\hbar\Delta_{p_-}\sum_{i=1}^N\hat{\sigma}_{p_-p_-}^{(i)}-\hbar\Delta_{m_-}\sum_{i=1}^N\hat{\sigma}_{m_-m_-}^{(i)}-\hbar\Delta_{r_-}\sum_{i=1}^N\hat{\sigma}_{r_-r_-}^{(i)}\nonumber\\
&+\hbar \sum_{i=1}^N\left(g_-\hat{\sigma}_{p_-g}^{(i)}\hat{\mathcal{E}}_-({\bf r}_i)+ \Omega_{m_-}\hat{\sigma}_{p_-m_-}^{(i)}+ \Omega_{r_-}\hat{\sigma}_{m_-r_-}^{(i)}+{\rm h.c.}\right),
\end{align}
where $\Delta_{p_-}=\omega_--\bar{\omega}_{p_-}$, $\Delta_{m_-}=\omega_++\omega_{m_-} -\bar{\omega}_{m_-}$, and $\Delta_{r_-}=\omega_-+\omega_{m_-}+\omega_{r_-} -\bar{\omega}_{r_-}$. In the low-intensity limit ($\hat{\sigma}_{gg}\sim \hat{\mathbb{I}}$) this gives
\begin{align}
\label{eq:E-}\partial_t\hat{\mathcal{E}}_-({\bf r})&=c\partial_z\hat{\mathcal{E}}_-({\bf r})-ig_-\sum_i \delta({\bf r}-{\bf r}_i)\hat{\sigma}_{gp_-}^{(i)},\\
\label{eq:P-}\partial_t\hat{\sigma}_{gp_-}^{(i)}&=i\Delta_{p_-}\hat{\sigma}_{gp_-}^{(i)}-ig_-\hat{\mathcal{E}}_-({\bf r}_i)-i\Omega_{m_-}\hat{\sigma}_{gm_-}^{(i)}-\gamma_-\hat{\sigma}_{gp_-}^{(i)},\\
\label{eq:M-}\partial_t\hat{\sigma}_{gm_-}^{(i)}&=i\Delta_{m_-}\hat{\sigma}_{gm_-}^{(i)}-i\Omega_{m_-}\hat{\sigma}_{gp_-}^{(i)}-i\Omega_{r_-}\hat{\sigma}_{gr_-}^{(i)}-\gamma_{m_-}\hat{\sigma}_{gm_-}^{(i)},\\
\label{eq:S-}\partial_t\hat{\sigma}_{gr_-}^{(i)}&=i\Delta_{r_-}\hat{\sigma}_{gr_-}^{(i)}-i\Omega_{r_-}\hat{\sigma}_{gm_-}^{(i)}-\gamma_{r_-}\hat{\sigma}_{gr_-}^{(i)},
\end{align}
One could now proceed as before to obtain the linear susceptibility by solving the last three equations in Fourier space. To simplify matters, we consider a large detuning $\Delta_{m_-}\gg \Omega_{m-},\Omega_{s-}\gg \gamma_{m-}$ and adiabatically eliminate the dynamics of the $\ket{m}$-state by setting $\partial_t\sigma_{gm_-}^{(i)}=0$. Thus, we obtain 
\begin{align}
\hat{\sigma}_{gm_-}^{(i)}=\frac{\Omega_{m_-}}{\Delta_{m_-}}\hat{\sigma}_{gp_-}^{(i)}+\frac{\Omega_{r_-}}{\Delta_{m_-}}\hat{\sigma}_{gr_-}^{(i)},
\label{eq:AdElim}
\end{align}
and 
\begin{align}
\partial_t\hat{\sigma}_{gp_-}^{(i)}&=i\Delta_{p_-}\hat{\sigma}_{gp_-}^{(i)}-ig_-\hat{\mathcal{E}}_-({\bf r}_i)-i\Omega_{-}\hat{\sigma}_{gr_-}^{(i)}-\gamma_-\hat{\sigma}_{gp_-}^{(i)},\\
\partial_t\hat{\sigma}_{gr_-}^{(i)}&=i\Delta_{r_-}\hat{\sigma}_{gr_-}^{(i)}-i\Omega_{-}\hat{\sigma}_{gp_-}^{(i)}-\gamma_{r_-}\hat{\sigma}_{gr_-}^{(i)},
\end{align}
with the effective control Rabi frequency $\Omega_-=\Omega_{m_-}\Omega_{r_-}/\Delta_{m_-}$ and shifted detunings
\begin{align}
\Delta_{p_-}&\rightarrow \Delta_{p_-} -\frac{\Omega_{m_-}^2}{\Delta_{m_-}},\nonumber\\
\Delta_{r_-}&\rightarrow \Delta_{r_-} -\frac{\Omega_{r_-}^2}{\Delta_{m_-}}.
\label{eq:ACShifted}
\end{align}
In this limit we obtain an equivalent dark-state polariton as in the previous section, propagating according to  
\begin{align}
c\partial_z\tilde{\mathcal{E}}_-({\bf r},\omega)&=[i\omega+i\chi_-({\bf r},\omega)]\tilde{\mathcal{E}}_-({\bf r},\omega),
\end{align}
with  
\begin{align}
\chi_-({\bf r},\omega)=\frac{g_-^2\rho({\bf r})}{\omega-\Delta_{p_-}-i\gamma_--\frac{\Omega_-^2}{\omega-\Delta_{r_-}-i\gamma_{r_-}}}.
\end{align}
\subsection{Dipole-Dipole interaction}
Having engineered two dark-state polaritons with opposite-parity Rydberg-spinwaves, one can now couple these polaritons to an atomic Rydberg-qubit via resonant dipole-dipole interactions. For two qubit states, $\ket{\uparrow}$ and $\ket{\downarrow}$, with opposite parity and corresponding energies $\bar{\omega}_{\uparrow}$ and $\bar{\omega}_{\downarrow}$, this leads to excitation exchange described by the Hamiltonian
\begin{align}
\hat{H}_{I}=\hbar\bar{\omega}_{\downarrow}\hat{\sigma}_{\downarrow\downarrow}+\hbar\bar{\omega}_{\uparrow}\hat{\sigma}_{\uparrow\uparrow}+\sum_{i=1}^N V({\bf r}_i) \left(\hat{\sigma}_{r_-r_+}^{(i)}\hat{\sigma}_{\uparrow\downarrow}+\hat{\sigma}_{r_+r_-}^{(i)}\hat{\sigma}_{\downarrow\uparrow}\right).
\end{align}
Applying the transformations $U_+$ in Eq. ($\ref{eq:U+}$) and $U_-$ in Eq. ($\ref{eq:U-}$) from the previous two subsections, we obtain
\begin{align}
\nonumber \hat{H} \xrightarrow{U_+ U_-}\,\,& \hbar\bar{\omega}_{\downarrow}\hat{\sigma}_{\downarrow\downarrow}+\hbar\bar{\omega}_{\uparrow}\hat{\sigma}_{\uparrow\uparrow}\\
\,\,&+\sum_{i=1}^N V({\bf r}_i) \left(\hat{\sigma}_{r_-r_+}^{(i)}\hat{\sigma}_{\uparrow\downarrow}e^{-i\left[ (\omega_+ + \omega_{r+})t- (\mathbf{k}_{+} + 
\mathbf{k}_{r+})\mathbf{r} \right]}e^{i\left[ (\omega_- + \omega_{m_-}+ \omega_{r_-})t- (\mathbf{k}_{-} + \mathbf{k}_{m_-} +  
\mathbf{k}_{r_-})\mathbf{r} \right]}+{\rm h.c.}\right).
 \end{align}

We can then obtain a time-independent interaction term by transforming the qubit into a rotating frame via
\begin{align}
\hat{U}_{\rm{qb}}=\exp\left[-i\left(\omega_-+\omega_{m_-}+\omega_{r_-}-\omega_+-\omega_{r_+}-\bar{\omega}_{\downarrow}\right)\!t \:\hat{\sigma}_{\uparrow\uparrow}+ i \bar{\omega}_{\downarrow}t \hat{\sigma}_{\downarrow\downarrow}\right],
\end{align}
the interaction part of the Hamiltonian can be written as
\begin{align}\label{eq:Hqubit}
\hat{H}_{I}=-\hbar\Delta\hat{\sigma}_{\uparrow\uparrow}+\sum_{i=1}^N V({\bf r}_i) \left(\hat{\sigma}_{r_+r_-}^{(i)}\hat{\sigma}_{\downarrow\uparrow}e^{-i\left({\bf k}_++{\bf k}_{r_+}-{\bf k}_--{\bf k}_{m_-}-{\bf k}_{r_-}\right){\bf r}_i}+{\rm h.c.}\right),
\end{align}
with the effective qubit detuning 
\begin{align}
\Delta=-(\omega_-+\omega_{m_-}+\omega_{r_-}-\omega_+-\omega_{r_+})+\bar{\omega}_{\downarrow}-\bar{\omega}_{\uparrow}.
\label{eq:Delta}
\end{align}
For the interactions to be effective, we should satisfy the one- and two-photon resonance conditions for both the forward and backward propagating photons 
\begin{align}
    \Delta_{p_+} = 0\quad\quad
    \Delta_{r_+} = 0 \quad\quad
    \Delta_{p_-} -\frac{\Omega^2_{m_-}}{\Delta_{m_-}}= 0\quad\quad
    \Delta_{r_-}-\frac{\Omega_{r-}^2}{\Delta_{m-}} = 0,
    \label{eq:EITCond}
\end{align}
where the last two resonance conditions follow from Eqs.(\ref{eq:ACShifted}). Inserting Eq.(\ref{eq:EITCond}) in to the expression for $\Delta$ in Eq.(\ref{eq:Delta}), we can eliminate all drive frequencies other than the AC Stark shift due to the microwave drive and obtain
\begin{align}
    \Delta = -\left(\bar{\omega}_{r-} + 
    \frac{\Omega_{r_-}^2}{\Delta_{m_-}} - 
    \bar{\omega}_{p_+} - (\bar{\omega}_{r_+}-\bar{\omega}_{p_+})\right)-
\bar{\omega}_{\uparrow}+
\bar{\omega}_{\downarrow}.
\end{align}
As a result, for the dipolar interactions to be resonant (i.e. $\Delta=0$), one requires
\begin{align}
    \bar{\omega}_{r_-}+\bar{\omega}_{\uparrow} = (\bar{\omega}_{\downarrow}+\bar{\omega}_{r_+} ) - \frac{\Omega_{r_-}^2}{\Delta_{m_-}}.
    \label{eq:frequencymatch}
\end{align}
Thus, small energy defects between the two-states coupled through resonant dipolar interactions can be compensated for by using the AC-Stark shift on the Rydberg state $\ket{r_-}$ (see Section $\ref{sec:experiment}$).

Another condition stems from the phase factor in Eq.(\ref{eq:Hqubit}), which reflects the momentum change of the polariton due to excitation exchange between the qubit and spinwave states. A significant momentum mismatch would yield rapid spatial oscillations that inhibit the efficient excitation exchange, reflecting its suppression by momentum conservation. Equation (\ref{eq:Hqubit}), thus, imposes the phase matching condition 
\begin{align}
{\bf k}_++{\bf k}_{r_+}={\bf k}_-+{\bf k}_{m_-}+{\bf k}_{r_-},
\label{eq:mommatch}
\end{align}
to ensure efficient qubit-photon coupling. In Section $\ref{sec:experiment}$ we discuss these conditions explicitly for a specific implementation with Ytterbium atoms.

\section{Qubit-controlled photon propagation} \label{sec:QubitControlled}

The time dependent state of the atomic ensemble, the Rydberg qubit, and a single propagating photon can be written as
\begin{align}\label{eq:total_state}
\lvert\psi(t)\rangle=&\left[\int{\rm d}{\bf r}E_{+,\uparrow}({\bf r},t)\hat{\mathcal{E}}^{\dagger}_+({\bf r})
+\sum_i P_{+,\uparrow}^{(i)}(t)\hat{\sigma}_{p_+g}^{(i)}+\sum_iS_{+,\uparrow}^{(i)}(t)\hat{\sigma}_{r_+g}^{(i)}\right]\lvert {
\rm vac
},\uparrow\rangle\nonumber\\
&+\left[\int{\rm d}{\bf r}E_{-,\uparrow}({\bf r},t)\hat{\mathcal{E}}^{\dagger}_-({\bf r})
+\sum_i P_{-,\uparrow}^{(i)}(t)\hat{\sigma}_{p_+g}^{(i)}+\sum_iS_{-,\uparrow}^{(i)}(t)\hat{\sigma}_{r_+g}^{(i)}\right]\lvert{
\rm vac
},\uparrow\rangle\nonumber\\
&+\left[\int{\rm d}{\bf r}E_{+,\downarrow}({\bf r},t)\hat{\mathcal{E}}^{\dagger}_+({\bf r})
+\sum_i P_{+,\downarrow}^{(i)}(t)\hat{\sigma}_{p_+g}^{(i)}+\sum_iS_{+,\downarrow}^{(i)}(t)\hat{\sigma}_{r_+g}^{(i)}\right]\lvert{
\rm vac},\downarrow\rangle\nonumber\\
&+\left[\int{\rm d}{\bf r}E_{-,\downarrow}({\bf r},t)\hat{\mathcal{E}}^{\dagger}_-({\bf r})
+\sum_i P_{-,\downarrow}^{(i)}(t)\hat{\sigma}_{p_+g}^{(i)}+\sum_iS_{-,\downarrow}^{(i)}(t)\hat{\sigma}_{r_+g}^{(i)}\right]\lvert {
\rm vac},\downarrow\rangle,
\end{align}
where we have made use of the adiabatic elimination of the intermediate state $\ket{m_-}$ (see Eq. $\ref{eq:AdElim}$). Here, $\ket{{
\rm vac
},\uparrow}$ and $\ket{{
\rm vac
},\downarrow}$ denotes  the state with no photon and all ensemble atoms in their groundstates, while the qubit is in $\ket{\uparrow}$ or $\ket{\downarrow}$, respectively. The effective Hamiltonian derived in the previous subsection yield the following equations of motion 
\begin{align}\label{eq:prop1}
\partial_tE_{+,\uparrow}({\bf r},t)&=-c\partial_zE_{+,\uparrow}({\bf r},t)-ig_+\sum_i \delta({\bf r}-{\bf r}_i) P_{+,\uparrow}^{(i)}(t),\\
\partial_tP_{+,\uparrow}^{(i)}(t)&=-ig_+E_{+,\uparrow}({\bf r}_i,t)-i\Omega_+S_{+,\uparrow}^{(i)}(t)-\gamma_+P_{+,\uparrow}^{(i)}(t),\\
\partial_tS_{+,\uparrow}^{(i)}(t)&=-i\Omega_+P_{+,\uparrow}^{(i)}(t)-\gamma_{r_+}S_{+,\uparrow}^{(i)}(t).
\end{align}
for the forward propagating photon mode with the qubit in $\ket{\uparrow}$. Since in this case, there are no resonant dipole-dipole interactions between the Rydberg spinwave and the qubit, the incident photon simply propagates as a dark-state polariton under EIT conditions. As described above, the dynamics is readily solved via Fourier transform. Outside the atomic medium, one can write the envelope of the incident photon as
\begin{align}
\tilde{E}_{+,\uparrow}({\bf r},t)=u({\bf r}_\perp)h(t-z/c)/\sqrt{c},
\end{align}
where $u({\bf r}_\perp)$ and $h(t)$ describe the transverse mode function and temporal pulse profile, respectively, with $\int{\rm d}{\bf r}_\perp |u({\bf r}_\perp)|^2=1$ and $\int{\rm d}t |h(t)|^2=1$. Throughout this work, both are considered to be Gaussian
\begin{align}
u({\bf r}_\perp)=&\frac{e^{-\frac{r_\perp^2}{4\sigma^2}}}{\sqrt{2\pi\sigma^2}}\:,\quad h(t)=\frac{e^{-\frac{t^2}{4\tau^2}}}{(2\pi\tau^2)^{1/4}}
\end{align}
The equations of motion Eqs.(\ref{eq:prop1}) are then solved in Fourier space with the boundary condition 
\begin{align}
\tilde{E}_{+,\uparrow}({\bf r}_\perp,z=- z_\infty,\omega)=u({\bf r}_\perp)\tilde{h}(\omega),
\end{align}
at some position $z=- z_\infty$ far away from the cloud and with the incident spectrum $\tilde{h}(\omega)=(2\pi)^{-1/2}\int e^{-i\omega t}h(t){\rm d}t$.
With the susceptibility, $\chi_+$ derived above, one obtains for the transmission amplitude
\begin{align}
T_0({\bf r}_\perp,\omega)\equiv \frac{\tilde{E}^{\rm out}_{+,\uparrow}({\bf r}_\perp, \omega)}{\tilde{E}^{\rm in}_{+,\uparrow}({\bf r}_\perp,\omega)} =\frac{\tilde{E}_{+,\uparrow}({\bf r}_\perp, z_\infty,\omega)}{\tilde{E}_{+,\uparrow}({\bf r}_\perp,- z_\infty,\omega)}=e^{-i\frac{\omega z_\infty}{c}}{\rm exp}\left(-\frac{\gamma_{p_+}d_+({\bf r}_{\perp})}{\frac{\Omega_+^2}{i\omega-\gamma_{r_+}}+i\omega-\gamma_{p_+}}\right)
\label{eq:Tbar}
\end{align}
with the optical depth
\begin{align}
d_+({\bf r}_\perp)\equiv\frac{g_+^2}{c\gamma_{p_+}}\int_{-\infty}^{\infty}\!\rho({\bf r}_\perp,z){\rm d}z\equiv\frac{g_+^2}{c\gamma_{p_+}}\int_{- z_\infty}^{ z_\infty}\!\rho({\bf r}_\perp,z){\rm d}z.
\end{align}
Note that there is no reflection in the absence of ensemble-qubit interaction, such that any imperfect transmission corresponds to photon losses giving a total loss of 
\begin{align}
1-\int{\rm d}{\bf r}_\perp{\rm d}\omega\:|\bar{T}_+({\bf r}_\perp,\omega)|^2 |u({\bf r}_\perp)|^2 |\tilde{h}(\omega)|^2
\label{eq:etaTbar}
\end{align}
due to imperfect EIT transmission arising from Rydberg state decay and the finite band width of the incident pulse.

Analogously, one can calculate the transmitted field of the backward propagating mode with the qubit in the $\ket{\downarrow}$-state
\begin{align}
\frac{\tilde{E}^{\rm out}_{-,\downarrow}({\bf r}_\perp, \omega)}{\tilde{E}^{\rm in}_{-,\downarrow}({\bf r}_\perp,\omega)}=\frac{\tilde{E}_{-,\downarrow}({\bf r}_\perp, z_\infty,\omega)}{\tilde{E}_{-,\downarrow}({\bf r}_\perp,- z_\infty,\omega)} =e^{-i\frac{\omega z_\infty}{c}}{\rm exp}\left(-\frac{\gamma_{p_-}d_-({\bf r}_\perp)}{\frac{\Omega_-^2}{i\omega-\gamma_{r_-}}+i\omega-\gamma_{p_-}}\right)
\end{align}
with the optical depth
\begin{align}
d_-({\bf r}_\perp) =\frac{g_-^2}{c\gamma_{p_-}}  \int_{-\infty}^{\infty}\!\rho({\bf r}_\perp,z){\rm d}z  \equiv\frac{g_-^2}{c\gamma_{p_-}}  \int_{- z_\infty}^{ z_\infty}\!\rho({\bf r}_\perp,z){\rm d}z .
\end{align}
For simplicity we proceed by considering symmetric configurations for which $\Omega_+=\Omega_-=\Omega$, $g_+=g_-=g$, $\gamma_{p_+}=\gamma_{p_-}=\gamma_p$, $\gamma_{r_+}=\gamma_{r_-}=\gamma_{r}$, and consequently $d_{+}(\mathbf{r}_{\perp}) = d_{-}(\mathbf{r}_{\perp})=d(\mathbf{r}_{\perp})$. 

The amplitudes, $E_{+,\downarrow}$ and $E_{-,\uparrow}$, of the remaining two photon modes are coupled through the resonant dipole-dipole interaction between ensemble atoms and the Rydberg qubit. The equations of motion  for the Fourier transformed amplitudes ($\tilde{f}(\omega) = (2\pi)^{-1/2}\int e^{-i\omega t} f(t) {\rm d}t$) are given by
\begin{align}
c\partial_z\tilde{E}_{+,\downarrow}(\mathbf{r},\omega)&=-i\omega \tilde{E}_{+,\downarrow}(\mathbf{r},\omega)-ig \sum_i \delta({\bf r}-{\bf r}_i) \tilde{P}_{+,\downarrow}^{(i)},\\
-c\partial_z\tilde{E}_{-,\uparrow}(\mathbf{r},\omega)&=-i\omega \tilde{E}_{-,\uparrow}(\mathbf{r},\omega)-ig \sum_i \delta({\bf r}-{\bf r}_i) \tilde{P}_{-,\uparrow}^{(i)},\\
i\omega \tilde{P}_{+,\downarrow}^{(i)}(\omega)&=-ig \tilde{E}_{+,\downarrow}({\bf r}_i,\omega)-i\Omega \tilde{S}_{+,\downarrow}^{(i)}(\omega)-\gamma_p\tilde{P}_{+,\downarrow}^{(i)}(\omega),\\
i\omega \tilde{P}_{-,\uparrow}^{(i)}(\omega)&=-ig \tilde{E}_{-,\uparrow}({\bf r}_i,\omega)-i\Omega \tilde{S}_{-,\uparrow}^{(i)}(\omega)-\gamma_p\tilde{P}_{-,\uparrow}^{(i)}(\omega),\\
i\omega\tilde{S}_{+,\downarrow}^{(i)}(\omega)&=-i\Omega \tilde{P}_{+,\downarrow}^{(i)}(\omega)-\gamma_r\tilde{S}_{+,\downarrow}^{(i)}(\omega)-iV({\bf r}_i)\tilde{S}_{-,\uparrow}^{(i)}(\omega),\nonumber\\
i\omega\tilde{S}_{-,\uparrow}^{(i)}(\omega)&=-i\Omega \tilde{P}_{-,\uparrow}^{(i)}(\omega)-\gamma_r\tilde{S}_{-,\uparrow}^{(i)}(\omega)-iV({\bf r}_i)\tilde{S}_{+,\downarrow}^{(i)}(\omega).
\label{eq:EOM}
\end{align}
Solving the last four equations and substituting the result for $\tilde{P}_{+,\downarrow}^{(i)}$ and $\tilde{P}_{-,\uparrow}^{(i)}$ into the first two equations gives  Eq.(3) of the main text
\begin{align}
\partial_z\left(\begin{array}{c}\tilde{E}_{+,\downarrow}({\bf r},\omega)\\ \tilde{E}_{-,\uparrow}({\bf r},\omega)\end{array}\right) &= \left(\begin{array}{cc} \chi({\bf r},\omega)& i\mathcal{V}({\bf r},\omega) \\ -i\mathcal{V}({\bf r},\omega) & -\chi({\bf r},\omega) \end{array} \right) \left(\begin{array}{c}\tilde{E}_{+,\downarrow}({\bf r},\omega)\\ \tilde{E}_{-,\uparrow}({\bf r},\omega)\end{array}\right)
\label{eq:EOM_Matrix}
\end{align}
with the coefficients
\begin{align}
\chi({\bf r},\omega)&= -i\frac{\omega}{c}+ i\frac{g^2/c}{\omega-i\gamma_{p}}\rho(\mathbf{r}) + i\frac{1}{c}\left(\frac{g\Omega}{\omega-i\gamma_{p}}\right)^2\rho(\mathbf{r})\frac{\omega - i\gamma_r - \frac{\Omega^2
}{\omega-i\gamma_p}}{\left(\omega - i\gamma_r - \frac{\Omega^2
}{\omega-i\gamma_p}\right)^2 - V(\mathbf{r} )^2}\nonumber\\
\mathcal{V}({\bf r},\omega)&=\frac{1}{c}\left(\frac{g\Omega}{\omega-i\gamma_{p}}\right)^2\rho(\mathbf{r})\frac{ V(\mathbf{r})}{\left(\omega - i\gamma_r - \frac{\Omega^2
}{\omega-i\gamma_p}\right)^2 - V(\mathbf{r} )^2}.
\label{eq:AB}
\end{align}

In order to calculate the associated reflection and transmission coefficients, we solve these linear equations numerically with the unnormalized boundary condition 
\begin{align}
\tilde{E}_{+,\downarrow}({\bf r}_\perp,z= z_\infty,\omega)=&1,\nonumber\\
\tilde{E}_{-,\uparrow}({\bf r}_\perp,z= z_\infty,\omega)=&0,
\end{align}
that describes an incident forward propagating photon. The obtained amplitude of the output field, $\tilde{E}_{-,\uparrow}({\bf r}_\perp,z=- z_\infty)$,   in the backward propagating mode than yields the amplitude of photon reflection
\begin{align}
R({\bf r}_\perp,\omega)\equiv \frac{\tilde{E}^{\rm out}_{-,\uparrow}({\bf r}_\perp, \omega)}{\tilde{E}^{\rm in}_{+,\downarrow}({\bf r}_\perp,\omega)} =\frac{\tilde{E}_{-,\uparrow}({\bf r}_\perp,z=- z_\infty,\omega)}{\tilde{E}_{+,\downarrow}({\bf r}_\perp,z=- z_\infty,\omega)},
\label{eq:R}
\end{align}
due to the dipole-dipole interaction between the Rydberg spinwave and the qubit, as well as a residual transmission amplitude 
\begin{align}
    T({\bf r}_\perp,\omega)\equiv \frac{\tilde{E}^{\rm out}_{+,\downarrow}({\bf r}_\perp, \omega)}{\tilde{E}^{\rm in}_{+,\downarrow}({\bf r}_\perp,\omega)}  = \frac{\tilde{E}_{+,\downarrow}({\bf r}_\perp,z= z_\infty,\omega)}{\tilde{E}_{+,\downarrow}({\bf r}_\perp,z=- z_\infty,\omega)}.
    \label{eq:T}
\end{align}

The probabilities for reflection and transmission in the presence of resonant dipole-dipole interactions are then readily obtained from 
\begin{align}
p_{R} &= \int d\mathbf{r}_{\perp}d\omega |R({\bf r}_\perp,\omega)|^2|u(\mathbf{r}_{\perp})|^2|\tilde{h}(\omega)|^2\\
p_{T} &= \int d\mathbf{r}_{\perp}d\omega | T({\bf r}_\perp,\omega)|^2|u(\mathbf{r}_{\perp})|^2|\tilde{h}(\omega)|^2.
\label{eq:EtaR}
\end{align}
The entanglement generation protocol described in the main text and in Section \ref{sec:RemoteEnt} below involves the cascaded reflection of the photon due to interaction with the sender qubit in state $\lvert\downarrow\rangle$ and subsequent photon transmission through another ensembles in the absence of interactions with the receiver qubit in state $\lvert\uparrow\rangle$, or vice versa. Hence the corresponding success probability is given by the product of the corresponding reflection and transmission coefficients.

\subsection{Steady state response}
In order to simplify the numerical optimization of the geometry of the setup one may only consider the the steady state success probability 
\begin{align}\label{eq:eta0}
p_0=\lvert R_{\downarrow}({\bf r}_\perp={\bf 0},\omega=0)T_{\uparrow}({\bf r}_\perp={\bf 0},\omega=0)\rvert^2
\end{align}
with ${\bf r}_\perp={\bf 0}$.
Using the EIT linewidth $\gamma_{\rm EIT} = \frac{\Omega^2}{\gamma_{p}}$ and the absorption length $l_{\rm abs} = \frac{c\gamma}{g^2 \rho_{\rm 0}}$ at the center of the cloud where the density is maximal, the steady state coefficients take on a simple compact form
\begin{align}
    \chi_0(\mathbf{r}) &= -\frac{\nu(\mathbf{r})}{l_{\rm abs}} \left[1 - \gamma_{\rm EIT}\frac{   \gamma_{r} + \gamma_{\rm EIT}}{\left(  \gamma_{r} + \gamma_{\rm EIT}\right)^2 + V(\mathbf{r} )^2}\right]\nonumber\\
    &\approx -\frac{\nu(\mathbf{r})}{l_{\rm abs}} \left[ 1- \frac{\beta}{1+ U({\bf r} )^2}\right],
    \label{eq:A0}
\end{align}
where
\begin{align}
 \nu(\mathbf{r})=\frac{\rho({\bf r})}{\rho_0}
\end{align}
is the dimensionless density profile with unit maximum, the factor
\begin{align}
\beta=\frac{\gamma_{\rm EIT}}{\gamma_{\rm EIT}+\gamma_r}
\end{align}
parametrizes the relative importance of Rydberg-state decay, and 
\begin{align}
U({\bf r})=\frac{V({\bf r})}{\gamma_{\rm EIT}}
\end{align}
denotes the scaled interaction strength. Throughout this work we assume a Gaussian density profile
\begin{align}
\nu({\bf r})=e^{-2z^2/L^2}
\end{align}
along the photon propagation direction ($z$-axis) and an approximately homogenous density transverse to the $z$-axis. The length $L$ of the medium is defined as twice the RMS radius along the $z$-axis. 
For dipole-dipole interactions, $V({\bf r})=\frac{C_3}{r^3}f(\theta,\phi)$, with a given angular dependence $f(\theta,\phi)$ (cf. section \ref{sec:experiment}), the scaled interaction 
can be expressed as
\begin{align}\label{eq:scaledU}
U({\bf r})=\frac{r_b^3}{r^3}f(\theta,\phi)
\end{align}
in terms of the blockade radius $r_b=(C_3/\gamma_{\rm EIT})^{1/3}$. Note, that we have assumed a small Rydberg state decay rate $\gamma_r\ll\gamma_{\rm EIT}$ in the second lines of Eq. (\ref{eq:A0}), which is typically the case. Under the same conditions, we can similarly write 
\begin{align}\label{eq:B0}
    \mathcal{V}_0(\mathbf{r})\equiv \mathcal{V}(\mathbf{r},\omega=0)=  \frac{\nu(\mathbf{r})}{l_{\rm abs}}  \frac{\beta^2
U(\mathbf{r})}{1+\beta^2U(\mathbf{r})^2}\approx\frac{\nu(\mathbf{r})}{l_{\rm abs}}  \frac{
U(\mathbf{r})}{1+U(\mathbf{r})^2},
\end{align}
 corresponding to Eq. (4) of the main text. 

\begin{figure}[t!]
    \centering
    \includegraphics[width=0.9\textwidth]{Figures/FigS2.pdf}
    \caption{(a) Schematic representation of the different relevant length scales for the photon propagation and its interaction with the qubit. The setup geometry is determined by the parameters $L$ and $\ell$. Here, $L$ characterizes with the Gaussian density profile $\nu(z)=e^{-2z^2/L^2}$ along the propagation direction, defined as the $z$-axis, while $\ell$ corresponds to the distance of the qubit atom from the center of the cloud. The blockade radius $r_b$ is determined by the competition of the EIT linewidth and the dipole-dipole interaction. For a blockaded optical depth $OD_b>1$, it is smaller than the length scale $r_h=\sqrt{OD_b}r_b$ for excitation exchange between the Rydberg dark-state polariton and the qubit. The decoherence length $r_d$ is determined by the competition of losses induced by dipole-dipole interactions and due to Rydberg-state decay. It sets the optimal length $L$ of the medium as indicated in the figure and detailed further in the text. Panel (b) shows the dependence of the transmission $T_0$ in the absence of interactions, while panel (c) displays the amplitude, $R$, of reflection induced by the interaction with the qubit together with the residual transmission amplitude. Both panels (b,c) show the resonant ($\omega=0$) response amplitudes along the center of the cloud (${\bf r}_\perp={\bf 0}$) and are obtained for optimal values of $L$ and $\ell$ that maximize the success probability $p_0$ for a given value of $OD_b$.}
    \label{fig:S2}
\end{figure}

 \subsection{Characteristic length scales}
 We can deduce three characteristic length scales from the expressions (\ref{eq:A0}) and (\ref{eq:B0}) for the propagation coefficients $A_0$ and $B_0$. First, we have the blockade radius  $r_b$ that determines the strength of the dipole-dipole interaction according to Eq.(\ref{eq:scaledU}). Analogously to other Rydberg-EIT settings \cite{thompson2017symmetry,khazali2019polariton}, and according to Eq.(\ref{eq:A0}), $r_b$ is the critical distance at which EIT conditions are broken by the particle interaction, leading to strong photon losses within a distance $r<r_b$. Consequently, the blockaded optical depth 
 \begin{align}
 OD_b=r_b/l_{\rm abs}
 \end{align}
quantifies the absorption generated by a single Rydberg excitation, i.e. the qubit-atom in the present case. While the interaction-induced losses decrease rapidly with increasing distance, the Rydberg-state decay with a rate $\gamma_r$ still causes residual photon losses. Expanding Eq.(\ref{eq:A0}) for small $U$ gives $A_0\sim1-\beta+\beta U^2$ and shows that these residual losses dominate the total decay when the interaction strength drops below $\sqrt{\gamma_r\gamma_{\rm EIT}}$, which corresponds to a distance 
\begin{equation}
r_d=\left(\frac{\gamma_{\rm EIT}}{\gamma_r}\right)^{1/6}r_b.
\end{equation}
Finally, one obtains another distance in the limit of large $OD_b$, where one can neglect the dissipative effects of $A_0$ compared to the coherent excitation hopping described by the coefficient $B_0$. In this limit, the propagation equations can be solved analytically 
\begin{align}
E_{+,\downarrow}({\bf r}_\perp,\omega=0)=\frac{\cosh\left(\int_z^\infty B_0({\bf r}_\perp,z^\prime) {\rm d}z^\prime\right)}{\cosh\left(\int_{-\infty}^\infty B_0({\bf r}_\perp,z^\prime) {\rm d}z^\prime\right)}\:,\quad
E_{-,\downarrow}({\bf r}_\perp,\omega=0)=\sinh\left(\int_z^\infty B_0({\bf r}_\perp,z^\prime) {\rm d}z^\prime\right),
\end{align}
which can be further analyzed \cite{thompson2017symmetry,khazali2019polariton} to show that the interaction-induced photon reflection takes place at the distance 
\begin{align}
r_h=\sqrt{OD_b}r_b.
\end{align}
The radius $r_h$ corresponds to the distance at which the timescale, $V(r_h)^{-1}$, for excitation hopping equals the time, $r_h/v_g$, for propagating the same distance under slow-light EIT conditions. A larger blockaded optical depth $OD_b$, thus, ensures that excitation hopping takes places well outside the blockade radius at small photon losses. 

The interplay of these three length scales determines the optimal geometry for our photon-qubit interface. As illustrated in Fig.\ref{fig:S2}(a), optimal conditions correspond to the hierarchy 
\begin{align}\label{eq:length_scales}
r_b<r_h<r_d
\end{align}
for the three length scales, whereby the first inequality follows directly from $OD_b>1$. The second inequality arises when reducing photon losses due to Rydberg-state decay which limits the cloud length, $L$, relative to $r_d$ while keeping $L/2\gtrsim r_h$ in order to optimize the reflection coefficient. The length scales explain the dependence of the optimal steady-state reflection and transmission coefficients on $OD_b$, shown in Fig. $\ref{fig:S2}$ (b-c), where we optimize the cloud size $L$ and the qubit distance $L$ [see Fig.\ref{fig:S2}(a)].
%to maximize the steady-state success probability $p_0$ as given in Eq.(\ref{eq:eta0}).
At smaller values of $OD_b$ the hierarchy (\ref{eq:length_scales}) is fulfilled and we obtain the expected power-law scaling $1-p_0\sim r_b^3/r_h^3=OD_b^{-3/2}$. With increasing $OD_b$, however, $1-p_0$ starts to saturate in the presence of Rydberg-state decay. In order to minimise photon losses due to Rydberg-state decay the cloud size is kept below $r_d$. Upon increasing $OD_b$, the hopping radius $r_h=\sqrt{OD_b}r_b$ increases and eventually becomes comparable to $r_d$. At that point, the hopping efficiencies and therefore the reflection probability is no longer limited by $r_h$, but by the cloud length $L\sim 2r_d$. Equating the two length scales $r_h=r_d$ gives a critical value of $OD_b=(\gamma_{\rm EIT}/\gamma_r)^{1/3}$ beyond which increasing $OD_b$ does not improve the reflection probability. 

%, which indeeds coincides with the onset of saturation shown in \textcolor{red}{Fig.2 of the main text}. The corresponding optimized values of the cloud size and the qubit distance are shown in Fig.\ref{fig:S2}(b).

\section{Bandwidth Effects}
A high entanglement generation rate also requires short photon pulses to enable a high repetition rate of the protocol. The pulse length is ultimately limited by the bandwidths, $B_{T}$ and B$_{R}$, of the transmission and reflection coefficients, $T_0$ and $R$, respectively. We estimate $B_{T}$ and $B_{R}$ by the full width at half maximum of the response coefficients at ${\bf r}_\perp=\mathbf{0}$. 

The transmission coefficient, $T_0$, in the absence of interactions is obtained from Eq.(\ref{eq:Tbar}) 
\begin{align}
T_0(\omega)=\exp\left(i\frac{\omega L}{c }+iOD\frac{\gamma}{\omega-\frac{\Omega^2}{\omega-i\gamma_r}-i\gamma}\right),
\end{align}
with the total optical depth 
\begin{align}
OD=d({\bf r}_\perp=0)=\int_{-\infty}^\infty \frac{g^2\rho({\bf r}_\perp=0,z)}{c\gamma}{\rm d}z=\sqrt{\frac{\pi}{2}} \frac{g^2\rho_0L}{c\gamma}
\end{align}
of the cloud.
The expected result for the scaling of the EIT bandwidth $B_T\sim\gamma_{\rm EIT}/\sqrt{OD}$ can be read of directly from an expansion in $\omega$ and $\gamma_r$
\begin{align}
|T_0(\omega)|=\exp\left[-OD\left(\frac{\gamma_r}{\gamma_{\rm EIT}}+\frac{\omega^2}{\gamma_{\rm EIT}^2}\right)\right].
\end{align}
We find the same scaling for $B_R$ for sufficiently small control Rabi frequencies $\Omega$. This can be expected, since the photon losses are dominated by the bare propagation away from the qubit atom as long as interactions do not introduce additional losses during the reflection process. For larger values of $\Omega$, however, imperfections due to interactions at finite values of $\omega$ start to become significant and eventually limit the bandwidth of the reflection coefficient. This is readily understood by the presence of rather sharp maxima in the propagation coefficients $A$ and $B$.
It is readily seen that both coefficients $A({\bf r},\omega)$ and $B({\bf r},\omega)$ in Eqs.({\ref{eq:AB}}) have 4 poles 
\begin{align}
%\xi=i\gamma_p\pm V\pm\sqrt{(V\mp i\gamma_p)^2+\Omega^2}  
\xi_1 &= \frac{1}{2}\left(-V+i\gamma_p + \sqrt{(V+i\gamma_p)^2+4\Omega^2}\right) \\
    \xi_2 &= \frac{1}{2}\left( -V+i\gamma_p -\sqrt{(V+i\gamma_p)^2+4\Omega^2}\right)\\
    \xi_3 &= \frac{1}{2}\left( V+i\gamma_p + \sqrt{(V-i\gamma_p)^2+4\Omega^2}\right) \\
    \xi_4 &= \frac{1}{2}\left( V+i\gamma_p - \sqrt{(V-i\gamma_p)^2+4\Omega^2}\right).
    \label{eq:PolesOfA}
\end{align}
in the complex plane, whose real parts correspond to the maxima of $B({\bf r},\omega)$ in Eqs.({\ref{eq:AB}}). For $V>\Omega$, the two  maxima that lie closest to the origin can, thus, are approximately 
\begin{align}
    \omega\approx\pm\frac{\Omega^2}{V}.
    \label{eq:max}
\end{align}
Since the smallest relevant distance during the reflection process is $r_h$, we can thus estimate the bandwidth as
\begin{align}
    B_R\approx\frac{2\Omega^2}{V(r_h)}\approx2\gamma_p OD_b^{3/2}.
    \label{eq:BR}
\end{align}
In our entanglement distribution scheme each photon undergoes a cascaded reflection and transmission process, such that the bandwidth, $B$, of the product $|R_{\downarrow}({\bf 0},\omega)T_{\uparrow}({\bf 0},\omega)|^2$ gives the relevant frequency scale for the protocol, which explains the obtained dependence of the entanglement rate $\Gamma_{\rm e}^{\star}$ on $\Omega$ and $OD_b$, discussed in the main text and shown in Fig.3 of the main text.

\section{Entanglement generation schemes}
\label{sec:RemoteEnt}
In this section, we provide further details on two different schemes for entangling remote qubits. In the ideal limit, the discussed underlying between the photon and the stationary qubit is described by the unitary 
\begin{align}
    \hat{U} =
i\ket{\epsilon_+}\!\bra{\epsilon_-}\otimes\ket{\downarrow}\!\bra{\uparrow} +i \ket{\epsilon_-}\bra{\epsilon_+}\otimes\ket{\uparrow}\!\bra{\downarrow}  + \ket{\epsilon_+}\bra{\epsilon_{+}}\otimes \ket{\uparrow}\bra{\uparrow} +\ket{\epsilon_-}\bra{\epsilon_{-}}\otimes \ket{\downarrow}\bra{\downarrow},
\end{align}
where $\ket{\epsilon_{\pm}}$ denotes the two counter-propagating modes of the flying qubit (in the main text, we denote the same modes with $\ket{\pm}$ instead). Below, we describe briefly how photon-atom state transfer and light-matter entanglement generation can be implemented with this basic operation and how remote entanglement generation protocol can be realized in a so-called sender-receiver topology or a midpoint measurement topology \cite{beukers2023tutorial}. 

\subsection{State transfer between stationary and flying qubit}
In order to transfer an arbitrary state
\begin{align}
\left(\alpha\ket{0}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+} 
\end{align}
of the stationary qubit to a propagating photon, one first applies $\pi$-pulse to transfer the qubit state into the Rydberg-state manifold, i.e.,
\begin{align}
\left(\alpha\ket{0}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}   \rightarrow \left(\alpha\ket{\downarrow}+\sqrt{1-|\alpha|^2}\ket{\uparrow}\right)\ket{\epsilon_+} 
\end{align}
Next, the incident photon in the forward propagating mode $\ket{\epsilon_+}$ interacts with the qubit atom, implementing the unitary 
\begin{align}
    \hat{U}\left[\left(\alpha\ket{\downarrow}+\sqrt{1-|\alpha|^2}\ket{\uparrow}\right)\ket{\epsilon_+}\right] = \ket{\uparrow}\left[i\alpha \ket{\epsilon_-} + 
    \sqrt{1-|\alpha|^2}\ket{\epsilon_+} 
    \right].
\end{align}
After finally transferring $\ket{\uparrow}\rightarrow \ket{0}$ and applying a phase rotation $\ket{\epsilon_{-}}\rightarrow -i \ket{\epsilon_{-}} $ on the reflected photon, one, thus, implements the state transfer operation
\begin{align}
 \left(\alpha\ket{0}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}   \rightarrow \ket{0}\left(\alpha \ket{\epsilon_-} + 
    \sqrt{1-|\alpha|^2}\ket{\epsilon_+} \right).
\end{align}

\subsection{Qubit-photon entanglement}
For qubit-photon entanglement generation, one starts from the same initial state and transfers the qubit state only partially to the Rydberg manifold according to
\begin{align}
    \left(\alpha\ket{0}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}
    \rightarrow \left(\alpha\ket{\downarrow}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}.
\end{align}
The subsequent qubit-photon interaction, then generates the following state
\begin{align}
\hat{U}\left[\left(\alpha\ket{\downarrow}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}\right] = i\alpha\ket{\uparrow}\ket{\epsilon_-} + \sqrt{1-|\alpha|^2}\ket{1}\ket{\epsilon_+}
\end{align}
The final qubit transfer $\ket{\uparrow}\leftrightarrow -i\ket{0}$, then implements the total mapping 
\begin{align}
    \left(\alpha\ket{0}+\sqrt{1-|\alpha|^2}\ket{1}\right)\ket{\epsilon_+}
    \rightarrow \alpha\ket{0}\ket{\epsilon_-} + \sqrt{1-|\alpha|^2}\ket{1}\ket{\epsilon_+}
\end{align}
to an entangled qubit-photon state.

\begin{figure}[t!]
    \centering
    \includegraphics[width=0.9\textwidth]{Figures/FigS3.pdf}
    \caption{Illustration of the schemes for entanglement generation, as discussed in section \ref{sub:sec:probEnt} (a) and section \ref{sub:sec:detEnt}.}
    \label{fig:S3}
\end{figure}

\subsection{Probabilistic qubit-qubit entanglement}\label{sub:sec:probEnt}
The protocol for entangling two distant qubits probabilistically via photon measurements is illustrated in Fig.\ref{fig:S5}. Hereby, one requires one photon at each node and initializes the qubit states such as to obtain the following product state for the two nodes
    \begin{align}
            \ket{\psi_{\rm in}} = \frac{1}{2}\left(\ket{\downarrow}_1 + \ket{1}_1\right)\ket{\epsilon_+}_1\left(\ket{\downarrow}_2 + \ket{1}_2\right)\ket{\epsilon_+}_2,
    \end{align}
where the index $i$ on the state $\ket{}_i$ labels the respective node. The interaction of the photon at each node then generates to following state of the total system
    \begin{align}
        \hat{U}_1U_2\ket{\psi_{\rm in}} = \frac{1}{2}\left(i\ket{1}_1\ket{\epsilon_+}_1\ket{\uparrow}_2\ket{\epsilon_-}_2+i\ket{\uparrow}_1\ket{\epsilon_-}_1\ket{1}_2\ket{\epsilon_+}_2+\ket{1}_1\ket{\epsilon_+}_1\ket{1}_2\ket{\epsilon_+}_2-\ket{\uparrow}_1\ket{\epsilon_-}_1\ket{\uparrow}_2\ket{\epsilon_-}_2\right).
    \end{align}
Next one applies the following Hadamard gates to the right moving and the left moving photons using beam splitters as depicted in Fig. $\ref{fig:S3}$ (a)
    \begin{align}
        {\hat{\rm H}}_{+/-} \ket{\epsilon_{+/-}}_1 = \frac{1}{\sqrt{2}}\left(\ket{\epsilon_{+/-}}_1+\ket{\epsilon_{+/-}}_2\right)\:, \quad \quad {\hat{\rm H}}_{+/-} \ket{\epsilon_{+/-}}_2 = \frac{1}{\sqrt{2}}
        \left(\ket{\epsilon_{+/-}}_1-\ket{\epsilon_{+/-}}_2\right).
    \end{align}
The remote entanglement generation is heralded by detecting one of the photons in a $+$ mode and the other photon in a $-$ mode. The associated measurement operator acts on the final state according to $(i,j \in \{1,2\} )$
\begin{align}
\Pi\ket{\epsilon_{+/-}}_{i}\ket{\epsilon_{-/+}}_j =\ket{\epsilon_{+/-}}_{i}\ket{\epsilon_{-/+}}_j  \quad \quad \Pi \ket{\epsilon_{+/-}}_{i}\ket{\epsilon_{+/-}}_j =0
\end{align}
The state upon successful heralding of entanglement generation is 
\begin{align}
    \nonumber \frac{\Pi \hat{{\rm H}}_{+}\hat{\rm H}_{-}\hat{U}_{1}\hat{U}_2\ket{\psi_{\rm in}}}{\left| \Pi \hat{{\rm H}}_{+}\hat{\rm H}_{-}\hat{U}_{1}\hat{U}_2\ket{\psi_{\rm in}} \right|} = \frac{1}{2\sqrt{2}}&\bigg[\ket{\epsilon_+}_1\ket{\epsilon_-}_2\left(\ket{1}_1\ket{\uparrow}_2 -\ket{\uparrow}_1\ket{1}_2\right)-\ket{\epsilon_+}_2\ket{\epsilon_-}_1\left(\ket{1}_1\ket{\uparrow}_2+\ket{\uparrow}_1\ket{1}_2\right)
    \\ 
    & -\ket{\epsilon_+}_1\ket{\epsilon_-}_1\left(\ket{1}_1\ket{\uparrow}_2 + \ket{\uparrow}_1\ket{1}_2\right)+\ket{\epsilon_+}_2\ket{\epsilon_-}_2\left(\ket{1}_1\ket{\uparrow}_2 -\ket{\uparrow}_1\ket{1}_2\right)\bigg]
\end{align}
After transferring $\ket{\uparrow}_{1/2}\rightarrow \ket{0}_{1/2}$, the entangled state obtained by postselecting on $\ket{\epsilon_+}_1\ket{\epsilon_-}_2$ or $\ket{\epsilon_+}_2\ket{\epsilon_-}_2$ is
\begin{align}
    \frac{1}{\sqrt{2}}\left(\ket{1}_1\ket{0}_2 - \ket{0}_1\ket{1}_2\right)
\end{align}
while the entangled state obtained by postselecting on $\ket{\epsilon_+}_2\ket{\epsilon_-}_1$ or $\ket{\epsilon_+}_1\ket{\epsilon_-}_1$ is
\begin{align}
    \frac{1}{\sqrt{2}}\left(\ket{1}_1\ket{0}_2 + \ket{0}_1\ket{1}_2\right),
\end{align}
%\begin{align}
 %       {\hat{\rm H}}_1{\hat{\rm H}}_2\hat{U}_1U_2\ket{\psi_{\rm in}}  = & \frac{1}{4}\left[\ket{\epsilon_+}_1\ket{\epsilon_+}_2\left(i\ket{1}_1\ket{0}_2+i\ket{0}_1\ket{1}_2+\ket{1}_1\ket{1}_2-\ket{0}_1\ket{0}_2\right)\right.\nonumber\\
%       &- \ket{\epsilon_+}_1\ket{\epsilon_-}_2\left(i\ket{1}_1\ket{0}_2-i\ket{0}_1\ket{1}_2-\ket{1}_1\ket{1}_2-\ket{0}_1\ket{0}_2\right)\nonumber\\
%       &+\ket{\epsilon_-}_1\ket{\epsilon_+}_2\left(i\ket{1}_1\ket{0}_2-i\ket{0}_1\ket{1}_2+\ket{1}_1\ket{1}_2+\ket{0}_1\ket{0}_2\right)\nonumber\\
%&\left.-\ket{\epsilon_-}_1\ket{\epsilon_-}_2\left(i\ket{1}_1\ket{0}_2+i\ket{0}_1\ket{1}_2-\ket{1}_1\ket{1}_2+\ket{0}_1\ket{0}_2\right)\right]
%    \end{align}
%\textcolor{red}{can be measured and ... to ... [just post selection seems to keep a product state?]}

\subsection{Heralded qubit-qubit entanglement}
\label{sub:sec:detEnt}
The proposed setup for entanglement generation in a sender receiver geometry is shown in Fig. $\ref{fig:S3}$ (b). Hereby, the sender qubit is initialized in the state $\frac{1}{\sqrt{2}}\left(\ket{0}_1+
\ket{\downarrow}_1\right)$ while the receiver qubit is prepared in $\ket{\downarrow}_2$. The photon, that is exchanged between the sender and the receiver, is prepared in the mode $\ket{\epsilon_+}_1$ prior to its interaction with the sender qubit. The initial state 
    \begin{align}
            \ket{\psi_{\rm in}} = \frac{1}{\sqrt{2}}\left(\ket{0}_1+\ket{\downarrow}_1\right)\ket{\epsilon_+}_1\ket{\downarrow}_2
    \end{align}
is then transformed by the qubit-photon interaction as
    \begin{align}
            \hat{U}_1\ket{\psi_{\rm in}} = \frac{1}{\sqrt{2}}\left(\ket{0}_1\ket{\epsilon_+}_1+i\ket{\uparrow}_1\ket{\epsilon_-}_1\right)\ket{\downarrow}_2.
    \end{align}
Following its free propagation, described by the operator $\hat{P}$, the photon acquires a propagation phase $\varphi$ and now provides the input modes $\ket{\epsilon_\pm}_2$ for the receiver qubit
    \begin{align}
            \hat{P}\hat{U}_1\ket{\psi_{\rm in}} = \frac{e^{i\varphi}}{\sqrt{2}}\left(\ket{0}_1\ket{\epsilon_+}_2+i\ket{\uparrow}_1\ket{\epsilon_-}_2\right)\ket{\downarrow}_2.
    \end{align}
The second atom-light interaction then transforms the state to
    \begin{align}
            \hat{U}_2\hat{P}\hat{U}_1\ket{\psi_{\rm in}} = \frac{ie^{i\varphi}}{\sqrt{2}}\left(\ket{0}_1\ket{\uparrow}_2+\ket{\uparrow}_1\ket{\downarrow}_2\right)\ket{\epsilon_-}_2.
    \end{align}
Transferring the qubit states as $\ket{\uparrow}_1\rightarrow\ket{1}_1$ and the receiver atom states $\ket{\uparrow}_2\rightarrow\ket{q}_2$ and $\ket{\downarrow}_2\rightarrow\ket{0}_2$, finally yields 
    \begin{align}
	\frac{ie^{i\varphi}}{\sqrt{2}}\left(\ket{0}_1\ket{1}_2+\ket{1}_1\ket{0}_2\right)\ket{\epsilon_-}_2,
    \end{align}
whereby the effects of any potential imperfections in the reflection and transmission processes can be eliminated by post selecting on the detection of the photon in the mode $\ket{\epsilon_-}_2$. In the physical implementation, the fidelity and success probability for creating this state are limited by the efficiency of the reflection and transmission of the photon and associated distortions of the spatio-temporal photon mode. These effects are discussed in the following subsection. 

\subsection{Entanglement generation fidelity and success probability}
Given that the conditional reflection mechanism is not perfect, the detection of the photon at a position ${\bf r}_d$ the total unnormalized wavefunction after the photon has passed the two ensembles prepares the following state
\begin{align}
\hat{\mathcal{E}}({\bf r}_d)\ket{\psi(t)}=\frac{1}{\sqrt{2}}\left(E_{T_0R}({\bf r}_d,t)\ket{0}_1\ket{1}_2+E_{RT_0}({\bf r}_d,t)\ket{1}_1\ket{0}_2+E_{TR}({\bf r}_d,t)\ket{\downarrow}_1\ket{0}_2\right).
\end{align}
The first term with a corresponding amplitude $E_{T_0R}$ arises from the photon reaching the detector after transmission through the sender ensemble in the absence of interactions (qubit in $\ket{0}_1$) and subsequent reflection by the receiver ensemble, while the second term with amplitude $E_{RT_0}$ corresponds to reverse order where the photon is first reflected by the sender ensemble (qubit in $\ket{\downarrow}_1$) and subsequently transmitted by the receiver atoms. The third term with a corresponding amplitude $E_{TR}$ describes undesired events where the photon reaches the detector by propagating through the sender ensemble in the presence of interactions (qubit in $\ket{\downarrow}_1$) and undergoing reflection by the receiver cloud. This term reduces the state preparation fidelity, but can be filtered out by post-selecting on population measurements of the sender qubit in the Rydberg-state $\ket{\downarrow}_1$. We therefore neglect this contribution in the following discussion. 

The two-qubit state after a successful heralding measurement can be written as
\begin{align}
\hat{\rho}=&\frac{\int |E_{T_0R}({\bf r},t_\infty)|^2{\rm d}{\bf r}\ket{00}\!\bra{00}+\int |E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}\ket{11}\!\bra{11}}{\int |E_{T_0R}({\bf r},t_\infty)|^2{\rm d}{\bf r}+\int |E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}}\nonumber\\
&+\frac{\int E^{\star}_{RT_0}({\bf r},t_\infty)E_{T_0R}({\bf r},t_\infty){\rm d}{\bf r}\ket{00}\!\bra{11}+\int E^{\star}_{T_0R}({\bf r},t_\infty)E_{RT_0}({\bf r},t_\infty){\rm d}{\bf r}\ket{11}\!\bra{00}}{\int |E_{T_0R}({\bf r},t_\infty)|^2{\rm d}{\bf r}+\int |E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}}\;,
\end{align}
where we have used $\ket{\alpha\alpha}=\ket{\alpha}_1\ket{\alpha}_2$ to shorten notation and $t_\infty$ is some long time after which the photon has entirely passed both ensembles. Accordingly, the state preparation fidelity can be obtained from 
\begin{align}
\mathcal{F}=\frac{1}{2}\frac{\int |E_{T_0R}({\bf r},t_\infty)+E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}}{\int |E_{T_0R}({\bf r},t_\infty)|^2{\rm d}{\bf r}+\int |E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}},
\end{align}
and become unity in the symmetric case $E_{T_0R}=E_{RT_0}$. Similarly, one can consider the resulting fidelity 
\begin{align}
\mathcal{F}_d(t)=\frac{1}{2}\frac{ |\epsilon_{T_0R}(t)+\epsilon_{RT_0}(t)|^2}{|\epsilon_{T_0R}(t)|^2+ |\epsilon_{RT_0}(t)|^2},
\end{align}
for detecting the photon at a time $t$ in a given detector mode $u_d({\bf r}_\perp)$ and at a detector position $z_d$, where
\begin{align}
\epsilon_{\alpha\beta}(t)=\int u^*_d({\bf r}_\perp)E_{\alpha\beta}({\bf r}_\perp,z_d,t) {\rm d}{\bf r}_\perp.
\end{align}
The total fidelity may then be optimized through the choice of the detector mode and the time interval for photo detection, while compromising with regards to the overall success probability.  

For a given spatio-temporal input mode $E_{\rm in}({\bf r},t)=u({\bf r}_\perp)h(t-z/c)/c$, the photon amplitudes are readily obtained from our calculated reflection and transmission coefficients 
\begin{align}
E_{T_0R}({\bf r},t_\infty)=&\frac{1}{\sqrt{2\pi}}\int{\rm d} \omega e^{i\omega t_\infty} E_{T_0R}({\bf r},\omega)=\frac{1}{\sqrt{2\pi c}}\int{\rm d} \omega e^{i\omega t_\infty} R^{(2)}({\bf r}_\perp,\omega)P_{T_0R}(z)T_0^{(1)}({\bf r}_\perp,\omega)u({\bf r}_\perp)\tilde{h}(\omega),\nonumber\\
E_{RT_0}({\bf r},t_\infty)=&\frac{1}{\sqrt{2\pi}}\int{\rm d} \omega e^{i\omega t_\infty} E_{RT_0}({\bf r},\omega)=\frac{1}{\sqrt{2\pi c}}\int{\rm d} \omega e^{i\omega t_\infty} T_0^{(2)}({\bf r}_\perp,\omega)P_{RT_0}(z)R^{(1)}({\bf r}_\perp,\omega)u({\bf r}_\perp)\tilde{h}(\omega),
\end{align}
where the factors $P_{T_0R}(z)$ and $P_{RT_0}(z)$ account for the propagation phase shift of the photon upon reaching the position $z$ after interacting with the two ensembles along the respective path (cf. Fig.\ref{fig:S3}), and the superscript on the reflection and transmission coefficients labels the sender ($R^{(1)}$ and $T_0^{(1)}$) and receiver ($R^{(2)}$ and $T_0^{(2)}$) ensemble. Using identical ensembles with 
\begin{align}
R^{(1)}({\bf r}_\perp,\omega)=R^{(2)}({\bf r}_\perp,\omega)=R({\bf r}_\perp,\omega)\:,\quad T_0^{(1)}({\bf r}_\perp,\omega)=T_0^{(2)}({\bf r}_\perp,\omega)=T_0({\bf r}_\perp,\omega),
\end{align}
and ensuring equal propagation path lengths between them,
\begin{align}
P_{T_0R}(z)=P_{RT_0}(z),
\end{align}
thus gives identical output modes $E_{T_0R}({\bf r},t_\infty)=E_{RT_0}({\bf r},t_\infty)$ to maximize the fidelity at $\mathcal{F}=1$.

Under these conditions, the success probability for detecting a photon in the output channel then simplifies to
\begin{align}
    p_{\rm succ} = & \frac{1}{2} \left(\int |E_{T_0R}({\bf r},t_\infty)|^2{\rm d}{\bf r}+\int |E_{RT_0}({\bf r},t_\infty)|^2{\rm d}{\bf r}\right)\nonumber\\
    = & \int \left|R({\bf r}_\perp,\omega)T_0({\bf r}_\perp,\omega)u({\bf r}_\perp)\tilde{h}(\omega)\right|^2 {\rm d}\omega{\rm d}{\bf r}_\perp
\end{align}
which coincides with the expression Eq.(7) in the main text. We emphasize that the complex-valued amplitudes $R$ and $T_0$ allow us to calculate the delay time induced due to the slow light propagation through the ensembles. We calculate the entanglement time $t_{\rm ent}$ as the sum of the time-width of the output pulse and the delay time induces by two ensembles.

\section{Experimental implementation}\label{sec:experiment}
In order to further illustrate the performance of the proposed scheme, we discuss here a specific implementation with an ensemble of Yb$^{174}$ atoms coupled to a Yb$^{171}$ qubit atom.
The underlying level schemes for both the qubit and ensemble atoms are illustrated in Fig.\ref{fig:S4}. The incident linearly polarized photon is coupled resonantly to the narrow $(6s^2)\:^1\!S_0-(6s6p)\:^3\!P_1$ intercombination line. In Fig.\ref{fig:S4}, we chose the $m_J=-1$ magnetic sub-level as the $\ket{p_-}$ state which is then coupled via an off-resonant intermediate $(6sns)\:^3\!S_1\:(m_J=0)$ Rydberg state ($m_-$) to the $p$-state Rydberg level $(6sn_-p)\:^3\!P_1\:(m_J=-1)$ ($\ket{r_-}$), using optical and microwave control fields. The counter-propagating photon mode couples the atomic ground state to the $(6s6p)\:^3\!P_1\:(m_J=+1)$ state ($\ket{p_+}$), which is coupled to an $s$-state Rydberg level $(6sn_+s)\:^3\!S_1\:(m_J=0)$ ($\ket{r_+}$) by another optical control field. All associated Rabi frequencies, lifetimes, and transition wavelengths are indicated in the figure. 

Similarly, the qubit states $\ket{0}$ and $\ket{1}$ of the Yb$^{171}$ \cite{Huie2023} are chosen as the $(6s^2)\:^{1\!}S_0$ $m_F= -1/2$ and $(6s^2)\:^{1\!}S_0$ $m_F= +1/2$ sublevels, respectively. The $m_F=-1/2$ state is transferred to the $(6sn_{\uparrow}s)\:^{1\!}S_0$ $m_F=+1/2$  Rydberg state ($\ket{\uparrow}$) via two-photon transition, while the $m_F=+1/2$ state is transferred to a $(6sn_{\downarrow}p)\:^{1\!}P_1$ $m_F=+3/2$ Rydberg state ($\ket{\downarrow}$) via a one-photon or a three-photon transition. As a result the relevant dipolar interaction channel between $\ket{r_+}\ket{\downarrow}\leftrightarrow \ket{r_-}\ket{\uparrow}$ changes the total magnetic quantum number by 2.   

In order to isolate the chosen transitions while maintaining a favourable angular dependence of the dipole-dipole interaction (see below), one can apply a magnetic field along the $y$-axis, while the photon propagates along the $z$-axis and the qubit atom is displaced from the ensemble in the $x$-direction, as illustrated in Fig.\ref{fig:S5}. Magnetic fields that are sufficiently strong to suppress non-resonant transitions have been used recently  in Yb tweezer array experiments \cite{norcia2023midcircuit}.
\begin{figure}[t!]
    \centering
    \includegraphics[width=0.9\textwidth]{Figures/FigS4.pdf}
    \caption{Detailed level scheme for a specific implementation with Yb atoms (cf. Fig.\ref{fig:S1}), considering the isotopes $^{174}$Yb for the ensemble atoms and $^{171}$Yb for the qubit atom. Relevant lifetimes and transition wavelengths as used in the text are also indicated in the figure. }
    \label{fig:S4}
\end{figure}

In order to fullfill the momentum matching condition Eq. ($\ref{eq:mommatch}$), the laser fields have to be aligned such that 
\begin{align}\label{eq:phasematching}
\mathbf{k}_+-\mathbf{k}_- = \mathbf{k}_{r_-}+ \mathbf{k}_{m_-} -\mathbf{k}_{r_+}\approx\mathbf{k}_{m_-} -\mathbf{k}_{r_+},
\end{align}
whereby one can neglect the wavevector $k_{r_-}$ of the long-wavelength microwave field. With the two probe fields with ${\bf k}_\pm$  aligned along the $z$-axis, the condition can be fulfilled by orienting the control field $\Omega_{m_-}$ at an angle $\theta_-$ and the probe field $\Omega_{r_+}$ at an angle $\theta_+$, as shown in Fig.\ref{fig:S5}. The resulting conditions 
\begin{align}
k_++k_- =& k_{m_-}\cos\theta_- +k_{r_+}\cos\theta_+,\nonumber\\
k_{m_-}\sin\theta_-=&  k_{r_+}\sin\theta_+
\end{align}
for the two angles can be fulfilled if the probe field have a longer wavelength than the control fields. Typically, the two probe fields and the two optical control, respectively, differ by a negligible amount such that we can assume $k_-\approx k_+=k$ and $k_{m_-}\approx k_{r_+}=k_r$, which gives for the angle $\theta_-=\theta_+=\theta$ and $k \cos\theta =k_r$.


With the $556 $nm wavelength of the narrow probe-transition and a control-field wavelength of $308$nm, as indicated in Fig.\ref{fig:S4} for Yb$^{174}$, one, thus requires an incident control-field angle of $\theta\approx 56^\circ$. We also emphasize that given that the control fields are oriented with $\theta = 56^{\circ}$, the Rydberg spinwave component of the dark-state polariton has vanishing momentum, resulting in additional protection against motional dephasing.
Finally, we note that for the broader dipole allowed probe transition at $399$ nm the probe and the control laser wavelengths  approximately coincide, implying a negligibly small incident  $\theta\approx 0$.

Next, we need to consider the resonance condition Eq.(\ref{eq:frequencymatch}) that ensures efficient dipole-dipole interactions. This achieved by choosing the principle quantum numbers $n_+$, $n_-$, $n_{\uparrow}$, and $n_{\downarrow}$ of the four Rydberg states $\ket{+}$, $\ket{-}$, $\ket{\uparrow}$, and $\ket{\downarrow}$ of the ensemble and qubit atoms (cf. Fig.\ref{fig:S4}) such that the difference between the two-atom energies $\bar{\omega}_\uparrow+\bar{\omega}_{r_-}$ and $\bar{\omega}_\downarrow+\bar{\omega}_{r_+}$ is such that it can be compensated by the AC-Stark shift, $\Omega_{r_-}^2/\Delta_{m_-}$,  due to the off-resonant microwave coupling between $\ket{r_-}$ and $\ket{m_-}$. In Table \ref{tab:S1} we give examples for such choices that at the same time feature large coefficient $C_3$ of the dipole-dipole interaction.

\begin{figure}[b!]
    \centering
    \includegraphics[width=\textwidth]{Figures/FigS5.pdf}
    \caption{Illustration of the geometry of the setup. The two probe fields $\hat{\mathcal{E}}_\pm$ propagate along the symmetry axis of the elongated cloud, which is chosen as the $z$-axis, as depicted in the figure. The strong magnetic field ${\bf B}=B{\bf e}_y$ is applied along the $y$-axis and defines the quantization axis for the laser-coupled states shown in Fig.\ref{fig:S4}. The qubit atom is displaced by a distance $\ell$ from the center of the cloud and is placed in the $x-z$ plane, such that the distance vector between the qubit and ensemble atoms at ${\bf r}_\perp={\bf 0}$ is orthogonal to the quantization axis. The two optical control fields with Rabi frequencies $\Omega_+$ and $\Omega_{m_-}$ are incident at the two angle $\theta_+$ and $\theta_-$ with respect to the probe-field propagation. is orthogonal to fulfill the phase matching condition (\ref{eq:phasematching}) for the wave vectors of the applied laser fields.}
    \label{fig:S5}
\end{figure}

\begin{table}[t!]
\centering
\caption{The three Förster resonance pairs with the strongest $C_3$ coefficient for the Yb$^{171}$ ($m_F = 3/2$) $\times$ Yb$^{174}$ 
channel ($\Delta M = 2$, $\theta = 90°$). $\Delta f$ denotes the Förster defect of the corresponding transition.
The interactions strength $|C_3|$ is reported in MHz $\mu$m$^3$. }
    \label{tab:S1} 
\begin{tabular}{cccccccc}
\hline\hline 
 
$n_+$ & $n_-$  & $n_{\downarrow}$ & $n_{\uparrow}$ &  $|\Delta f|$ (MHz) & $ |C_3|$ (MHz $\mu {\rm m}^3$) \\
\hline
101 & 101   & 118 & 118   & 1.83 & 17817 \\
102 & 102   & 118 & 118   & 4.80 & 16272 \\
 79 &  80  &  87 &  88   & 0.54 &  3540 \\
\hline\hline
\end{tabular}
\end{table}
 

The dipole-dipole interaction between the qubit and an atom in the ensemble is given by 
\begin{align}
    \hat{V}({\bf r})= \frac{\mathbf{d}_{\rm qb}\cdot\mathbf{d}_{\rm e}}{r^3} - 3\frac{({\mathbf{ r}}\cdot \mathbf{d}_{\rm qb})({\mathbf{r}}\cdot \mathbf{d}_{\rm e})}{r^5},
\label{eq:Vdd}
\end{align}
where ${\bf d}_{\rm qb}$ and ${\bf d}_{\rm e}$ denote the dipole operators of the qubit atom and the ensemble atoms. The interaction is anisotropic and changes sign depending on the angle between the atomic distance vector ${\bf r}$ and the quantization axis, chosen to be the $y$-axis in our geometry (see Fig. $\ref{fig:S5}$). In general, the dipole-dipole interaction couples states with different magnetic quantum numbers. Such processes are, however, suppressed by the applied magnetic field to remain within the chosen state manifold shown in Fig. \ref{fig:S4}. In this case, the total angular momentum can only change by $\pm2$ and the dipole-dipole interaction is given by 
\begin{align}
    V(r) = \frac{C_3}{r^3} \sin^2{(\theta)}.
    \label{eq:IntM2}
\end{align}
The interaction strength 
\begin{align}
C_3=\frac{3 d_{\rm e}d_{\rm qb}}{8\pi \epsilon_0 r^3}
\end{align}
is obtain from the radial matrix elements and given in Tab.\ref{tab:S1} for our selected combinations of Rydberg states.
For the chosen geometry, the angle remains at $\theta=\pi/2$ as long as the interacting atoms lie in the $xz$-plane. Hence, the interaction strength is maximized for ensemble atoms close to the symmerty axis of the cloud ${\bf r}_\perp={\bf 0}$ and only reduced by the finite extend of the transverse photon mode $u({\bf r}_\perp)$.


\newpage

 
 
 

\bibliographystyle{unsrt}
\bibliography{Interconnect}

\end{document}
